Accretion Variability as a Guide to Stellar Mass Assembly

Variable accretion in young stellar objects reveals itself photometrically and spectroscopically over a continuum of timescales and amplitudes. Most dramatic are the large outbursts (e.g., FU Ori, V1647 Ori, and EX Lup type events), but more frequent are the less coherent, smaller burst-like variations in accretion rate. Improving our understanding of time-variable accretion directly addresses the fundamental question of how stars gain their masses. We review variability phenomena, as characterized from observations across the wavelength spectrum, and how those observations probe underlying physical conditions. The diversity of observed lightcurves and spectra at optical and infrared wavelengths defies a simple classification of outbursts and bursts into well-defined categories. Mid-infrared and submillimeter wavelengths are sensitive to lower-temperature phenomena and more embedded, younger sources, and it is currently unclear if observed flux variations probe similar or distinct physics relative to the shorter wavelengths. We highlight unresolved issues and emphasize the value of spectroscopy, multiwavelength studies, and ultimately patience in using variable accretion to understand stellar mass assembly.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
%\usepackage[dvipdfmx]{hyperref}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
 pdftitle={Protostars and Planets VII},%
 pdfsubject={},%
 pdfauthor={Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)},%
 pdfkeywords={}}

